Explicit asymptotic secret key rate of continuous-variable quantum key distribution with an arbitrary modulation

We establish an analytical lower bound on the asymptotic secret key rate of continuous-variable quantum key distribution with an arbitrary modulation of coherent states. Previously, such bounds were only available for protocols with a Gaussian modulation, and numerical bounds existed in the case of simple phase-shift-keying modulations. The latter bounds were obtained as a solution of convex optimization problems and our new analytical bound matches the results of Ghorai et al. (2019), up to numerical precision. The more relevant case of quadrature amplitude modulation (QAM) could not be analyzed with the previous techniques, due to their large number of coherent states. Our bound shows that relatively small constellation sizes, with say 64 states, are essentially sufficient to obtain a performance close to a true Gaussian modulation and are therefore an attractive solution for large-scale deployment of continuous-variable quantum key distribution. We also derive similar bounds when the modulation consists of arbitrary states, not necessarily pure.

==> anc/README.txt <==
This code enables to compute bounds on the secret key rates achieved with
various continuous-variable quantum key distribution with a discrete modulation
schemes.
psk.py and psk_analytical.py deal with the specific case of phase-shift keying (PSK) 
schemes (with an arbitrary number of coherent states), while the file qam.py is more 
general, dealing with quadrature amplitude modulations:

* psk.py contains functions to numerically solve an SDP giving a lower bound 
on the secret key rate obtained using a Phase-Shift Keying (PSK) scheme with 
arbitrary number of coherent states.
To enable for a comparison between numerical and anlytical results, this file 
is imported in psk_analytical.py

* psk_analytical.py contains functions to analytically compute a lower bound on the 
secret key rate obtained when using a Phase-Shift Keying (PSK) scheme with an
arbitrary number of coherent states. It also permits to compare the results to what is
obtained numerically.

* qam.py contains functions to analytically compute a lower bound on the 
secret key rate obtained with a quadrature amplitude modulation (QAM) scheme.
To test for a particular QAM, a Modulation class with attributes specifying 
the coherent states (as an array of complex numbers) and their associated 
probabilities (as an array of floats) can be created.

* secret_key_rate.py enables to compute the secret key rates.
It is imported in the files psk_analytical.py and qam.py.


==> anc/psk.py <==
# -*- coding: utf-8 -*-

'''
This file contains functions to numerically solve an SDP giving a lower bound 
on the covariance term (and thus later on the secret key rate) obtained using a 
Phase-Shift Keying (PSK) scheme with  arbitrary number of coherent states.
'''

import numpy as np
import cvxpy as cp

from numpy.linalg import norm
from math import factorial


############################## main function ##################################

def solve_sdp(dim,nb_coh,alpha,ksi,distances,
             refinement=2,feastol=1e-4,reltol=1e-4,abstol=1e-7):
    '''
    function solving the SDP to find a lower bound on the covariance term

    Parameters
    ----------
    dim: int
        number of Fock states used (the Fock space is truncated to dim states)
    nb_coh : int
        number of coherent states used for the phase modulation. 
    alpha : float (positive real)
        module of the coherent states.
    ksi : float
        excess noise.
    distances : list<float>
        list of distances, in kilometers, for which the SDP is solved.
        /!\ The list should be ordered from smallest to largest values (this is 
        because the program will stop if it fails twice in a row to solve the 
        SDP, and this is more likely to happen for long distances).
    refinement : float, optional
        number of iterative refinement steps when solving KKT equations (option
        used by the SDP solver).
        The default is 2.
    feastol : float, optional
        tolerance for feasibility conditions (option used by the SDP solver).
        The default is 1e-4.
    reltol : float, optional
        relative accuracy (option used by the SDP solver). The default is 1e-4.
    abstol : float, optional
        absolute accuracy (option used by the SDP solver). The default is 1e-7.

    Returns
    -------
    distances_with_res : list <float>
        among the values in distances, those for which the solver achieved 
        to solve the SDP.
    mini : list <float>
        list of bounds for the covariance found by numerically solving the SDP 
         associated to each distance in distances.
    '''
    
    ann = np.sqrt(np.diag(np.arange(1,dim,1),1))   #annihilation operator
                                                   #in Fock basis
    crea = ann.T  # creation operator in Fock basis

    
    # Create the states |phi_k> expressed in the Fock basis:
    phi, _ = create_phi_k(dim,nb_coh,alpha)

    
    # Create the states |Psi_k>, expressed in Fock basis :
    psi = create_psi_k(dim,nb_coh,phi)
    
                    
    # Objective function
    C_mat = np.zeros((nb_coh*dim,nb_coh*dim),dtype=complex)
    for i in range(0,nb_coh):
        for j in range(0,nb_coh):
            C_mat[i*dim:(i+1)*dim,j*dim:(j+1)*dim] = \
                np.conj(np.reshape(psi[:,i],(1,dim))) @ ann @ \
                    np.reshape(psi[:,j],(dim,1)) * ann
    _C = C_mat+np.conj(np.transpose(C_mat))
    
    # Constraints       
    
    # Bob's position and momentum operators
    qB = ann + crea
    pB = 1j*(crea-ann)
    
    # Alice's position and momentum values
    qa = np.cos((2*np.arange(0,nb_coh,1)*np.pi)/nb_coh)
    pa = np.sin((2*np.arange(0,nb_coh,1)*np.pi)/nb_coh)
    
    _B0 = construct_B0(dim, nb_coh, ann, crea)
    _B1 = construct_B1(dim, nb_coh, qa, pa, qB, pB)
    _Bkl = construct_Bkl(dim, nb_coh)
    
    # tranform complex matrices into real ones to get a real SDP
    C = complex_to_real(_C)
    B0 = complex_to_real(_B0)
    B1 = complex_to_real(_B1)
    
    Bkl = np.zeros((((nb_coh,nb_coh,2*nb_coh*dim,2*nb_coh*dim))),dtype=float)
    for k in range(0,nb_coh):
        for l in range(0,nb_coh):
            Bkl[k,l,:,:] = complex_to_real(_Bkl[k,l,:,:])
    
    # construct matrix im_tr such that the trace of im_tr*complex_matrix 
    # (where complex matrix is a 2*2 block matrices with real and imaginary blocks)
    # is twice the trace of the imaginary blocks of the matrix
    im_tr = np.zeros((2*nb_coh*dim,2*nb_coh*dim),dtype=complex)
    im_tr[0:nb_coh*dim,nb_coh*dim:2*nb_coh*dim] = -np.eye(nb_coh*dim)
    im_tr[nb_coh*dim:2*nb_coh*dim,0:nb_coh*dim] = np.eye(nb_coh*dim)   

    distances_with_res = []
    mini = []
    
    failure_counter = 0     # counts number of times the solver fails to solve
                            # the SDP in a row
    
    for d in distances:
        
        T = 10**(-0.02*d) #transmittance
        
        c = 2*np.sqrt(T)*alpha #covariance
        v = 1+2*T*alpha**2+T*ksi #variance
        
        print('\nvalues for the covariance and variance :')
        print('c',c)
        print('v',v)
        
        # Define and solve the problem
        # Create a symmetric matrix variable.
        X = cp.Variable((2*nb_coh*dim,2*nb_coh*dim), symmetric=True)
        # The operator >> denotes matrix inequality.
        
        # Define the constraints  
        constraints = [X >> 0, 
                        cp.trace((B0@X))==v*2,
                        cp.trace((B1@X))==c*2,
                        cp.trace((im_tr@B0@X))==0,
                        cp.trace((im_tr@B1@X))==0,
                        cp.trace((X))==2
                        ] 
        
        for k in range(0,nb_coh):
            for l in range(0,nb_coh):
                complex_scalar_product_alpha_lk = scalar_product_coh(k,l,nb_coh,alpha)
                constraints += [cp.trace(Bkl[k,l,:,:]@X) == \
                      2*np.real(complex_scalar_product_alpha_lk/nb_coh)]
                
                constraints += [cp.trace(im_tr@Bkl[k,l,:,:]@X) == \
                      2*np.imag(complex_scalar_product_alpha_lk/nb_coh)]
        
        # Define the problem
        prob = cp.Problem(cp.Minimize(cp.trace(C @ X)/2),
                          constraints)
        
        # Solve the problem
        try:
            # solve SDP
            prob.solve(solver=cp.CVXOPT,verbose=True,refinement=refinement,
                       feastol=feastol,reltol=reltol,abstol=abstol)
            failure_counter = 0
        
            # print result
            print("The optimal value is", prob.value)
           
            distances_with_res += [d]
            mini += [prob.value]
        
        except cp.SolverError as s_error:
            # if solver fails to solve SDP, simply ignore the distance for 
            # which the error occured
            print(s_error)
            failure_counter += 1
            # stop after two consecutive errors
            if failure_counter > 1:
                break
            
    return distances_with_res, mini

########################### sub-functions #####################################
# This function is useful to solve a complex SDP using a solver for real SDPs.
def complex_to_real(complex_mat):
    '''
    Stores an n*n complex matrix A as a 2n*2n real matrix with four blocks:
    re A   | im(A)
    -im(A) | re(A)

    Note: If A is hermitian, then the real matrix obtained is symmetric
    in : complex_mat (np.array <complex>)
    out : real_mat (np.array <float>)
    '''
    n,m = np.shape(complex_mat)
    if n!=m:
        raise ValueError('complex_mat must be a square matrix')
    else:
        real_mat = np.zeros((2*n,2*n),dtype=float)
        real_mat[0:n,0:n] = np.real(complex_mat)
        real_mat[0:n,n:2*n] = np.imag(complex_mat)
        real_mat[n:2*n,0:n] = -np.imag(complex_mat)
        real_mat[n:2*n,n:2*n] = np.real(complex_mat)
    return(real_mat)


def create_phi_k(dim,nb_coh,alpha):
    nu = np.zeros(nb_coh)
    #coefficients to normalise Alice's states in the EB protocol
    phi = np.zeros((dim,nb_coh),dtype=complex)
    for l in range(nb_coh):
        n = 0
        while n*nb_coh+l < dim:
            phi[n*nb_coh+l,l] = (alpha**(n*nb_coh+l))/\
                np.sqrt(complex(factorial(n*nb_coh+l)))
            n += 1
        nu[l] = norm(phi[:,l])
        phi[:,l] = phi[:,l]/nu[l]
    return phi, nu

def create_psi_k(dim,nb_coh,phi):
    psi = np.zeros((dim,nb_coh),dtype=complex)
    for k in range(0,nb_coh):
        for l in range(0,nb_coh):
           psi[:,k] += (np.exp((-2*1j*k*l*np.pi)/nb_coh))*phi[:,l]           
    psi = psi/np.sqrt(nb_coh)
    return psi

def construct_B0(dim, nb_coh, ann, crea):
    _B0 = np.eye(nb_coh*dim,dtype=complex)
    for i in range(0,nb_coh):
            _B0[i*dim:(i+1)*dim,i*dim:(i+1)*dim] += 2*crea@ann
    return _B0

def construct_B1(dim, nb_coh, qa, pa, qB, pB):
    _B1 = np.zeros((nb_coh*dim,nb_coh*dim),dtype=complex)
    for k in range(0,nb_coh):
        _B1[k*dim:(k+1)*dim,k*dim:(k+1)*dim] = pa[k]*pB+qa[k]*qB
    return _B1

def construct_Bkl(dim, nb_coh):
    '''
    Set of projectors {(|Psi_k><Psi_l|)_1, k,l in {0,...,nb_coh-1} onto the 
    first mode of a bipartite state whose first mode is expressed in the basis 
    {|Psi_k>, k in {0,...,nb_coh}} and whose second mode is expressed in a 
    (truncated) basis of cardinal dim.
    
    in:
        dim (int) : dimension for the 2nd mode
        nb_coh (int)
    out:
        Projkl (4D np.array) : Projkl[k,l,:,:]=|Psi_k><Psi_l|
    '''
    Projkl = np.zeros((((nb_coh,nb_coh,nb_coh*dim,nb_coh*dim))),dtype=complex)
    for k in range(0,nb_coh):
        for l in range(0,nb_coh):
            Projkl[k,l,l*dim:(l+1)*dim,k*dim:(k+1)*dim] = np.eye(dim)
    return Projkl


def scalar_product_coh(k,l,nb_coh,alpha):
    #complex scalar product of coh[:,k] and coh[:,l]: <alpha_l|alpha_k>
    return np.exp(alpha**2*(-1+np.exp((2*1j*np.pi*(k-l))/nb_coh)))



==> anc/psk_analytical.py <==
# -*- coding: utf-8 -*-

'''
This file contains functions to analytically compute a lower bound on the 
secret key rate obtained when using a Phase-Shift Keying (PSK) scheme with 
arbitrary number of coherent states.
The last function of the file enables to compare the results to what is
obtained by numerically solving an SDP.
'''
import numpy as np

from matplotlib import pyplot as plt

import psk #import functions from the numerical simulation to compare results
import secret_key_rate as skr #functions to compute the key rate

############################## main function ##################################   

def sdp_analytical(nb_coh, alpha, ksi, distances):
    '''
    Computes an anlytical lower bound of the covariance for a PSK scheme

    Parameters
    ----------
    nb_coh : int
        number of coherent states in the PSK modulation.
    alpha : float (positive real)
        module of the coherent states.
    ksi : float
        excess noise (at Alice's).
     distances : list <float>
        list of distances, in kilometers, for which the bounds shall be computed.

    Returns
    -------
    res_list : list <complex> (type is complex but the imaginary part should be 
               negligible)
        list of bounds found for the covariance associated to each distance in
        distances.

    '''
    theta = (2*np.pi)/nb_coh
    nus = create_nus(nb_coh, alpha, theta)
    W = create_W(nb_coh,alpha,nus)
    Z_lin = create_Z_lin(nb_coh,alpha,nus)
    res_list = []
    for d in distances:
        t = 10**(-0.01*d) # sqrt of transmittance
        res_list += [t*Z_lin-t*np.sqrt(2*ksi*W)]
    return res_list


################### sub-functions of sdp_analytical ###########################
    
def create_nus(nb_coh,alpha,theta):
    nus = np.zeros(nb_coh,dtype=complex)
    for k in range(nb_coh):
        nus[k] = sum([np.exp(-1j*p*k*theta)*np.exp(alpha**2*np.exp(1j*p*theta)) 
                        for p in range(nb_coh)])/nb_coh
    return nus

def create_W(nb_coh,alpha,nu):
    first_array_to_sum = np.zeros(nb_coh,dtype=complex)
    for j in range(nb_coh-1):
        first_array_to_sum[j] = nu[j]**2/nu[j+1]
    first_array_to_sum[nb_coh-1] = nu[nb_coh-1]**2/nu[0]
    
    second_array_to_sum = np.zeros(nb_coh,dtype=complex)
    for j in range(nb_coh-1):
        second_array_to_sum[j] = nu[j]**(3/2)/nu[j+1]**(1/2)
    second_array_to_sum[nb_coh-1] = nu[nb_coh-1]**(3/2)/nu[0]**(1/2)
    
    W = alpha**2*np.exp(-alpha**2)*sum(first_array_to_sum)-\
        alpha**2*np.exp(-2*alpha**2)*sum(second_array_to_sum)**2
        
    return W

def create_Z_lin(nb_coh,alpha,nu):
    Z_lin_k = np.zeros(nb_coh,dtype=complex)
    for k in range(0,nb_coh):
        Z_lin_k[k] = nu[k-1]**(3/2)/nu[k]**(1/2)
    return 2*alpha**2*np.exp(-alpha**2)*sum(Z_lin_k)


################################# Plots #######################################

def plot_keyrates_analytical_function_of_distance(list_nb_coh, alpha, ksi,
                                                  distances,beta):
    '''
    Plot the analytical lower bound of the key rate as a function of 
    the distance between the two parties (Alice and Bob).

    Parameters
    ----------
    list_nb_coh : list <int>
        list of numbers of coherent states for the PSK modulation.
        One curve for each nb_coh in list_nb_coh will be plotted. All curves 
        will appear on the same figure.
    alpha : float (positive real)
        module of the coherent states.
    ksi : float
        excess noise (at Alice's).
    distances : list <float>
        list of distances, in kilometers, for which the bounds shall be computed.
    beta : float
        reconciliation efficiency.

    Returns
    -------
    None.
    '''
    for nb_coh in list_nb_coh:
        list_cov = sdp_analytical(nb_coh, alpha, ksi, distances)
        list_skr = skr.key_rate_list(distances,alpha,ksi,beta,list_cov)
        plt.figure(1)
        plt.plot(distances,np.real(list_skr), label ='M='+str(nb_coh))
    plt.xlabel('distance (km)')
    plt.ylabel('secret key rate')
    plt.yscale('log')
    plt.grid()
    plt.tight_layout()
    plt.legend()
    
def plot_keyrates_analytical_function_of_alpha(list_nb_coh, alphas, ksi,
                                                  distance,beta):
    '''
    Plot the analytical lower bound of the key rate as a function of 
    the distance between the two parties (Alice and Bob).

    Parameters
    ----------
    list_nb_coh : list <int>
        list of numbers of coherent states for the PSK modulation.
        One curve for each nb_coh in list_nb_coh will be plotted. All curves 
        will appear on the same figure.
    alphas : list <float> (positive reals)
        module of the coherent states.
    ksi : float
        excess noise (at Alice's).
    distance : list <float>
        distance in km.
    beta : float
        reconciliation efficiency.

    Returns
    -------
    None.
    '''
    
    for nb_coh in list_nb_coh:
        list_skr = []
        for alpha in alphas:
            cov = sdp_analytical(nb_coh, alpha, ksi, [distance])
            list_skr += [skr.key_rate_list([distance],alpha,ksi,beta,cov)[0]]
        plt.figure(1)
        plt.plot(alphas,np.real(list_skr),label ='M='+str(nb_coh))
    plt.xlabel(r'$\alpha$')
    plt.ylabel('secret key rate')
    plt.yscale('log')
    plt.grid()
    plt.tight_layout()
    plt.legend(loc='upper right')


############# comparison between analytical and numerical results #############
    
def comparison_function_of_sqrt_transmittance(dim_num,nb_coh,alpha,ksi,
                sqrt_transmittances,refinement=2,feastol=1e-4,reltol=1e-4,
                abstol=1e-7,name=None):
    '''
    Plot lists of lower bounds of the covariance found numerically and
    analytically as a function of the square root of the transmittance

    Parameters
    ----------
    dim_num : int
        dimension for the truncation of the Fock space in the numerical 
        simulation.
    nb_coh : int
        number of coherent states in the PSK modulation.
    alpha : float (positive real)
        module of the coherent states.
    ksi : float
        excess noise (at Alice's).
    sqrt_transmittances : list <float>
        list of values for the square root of the transmittance for which the
        bounds are computed             
    refinement : float, optional
        number of iterative refinement steps when solving KKT equations (option
        used by the SDP solver).
        The default is 2.
    feastol : float, optional
        tolerance for feasibility conditions (option used by the SDP solver).
        The default is 1e-4.
    reltol : float, optional
        relative accuracy (option used by the SDP solver). The default is 1e-4.
    abstol : float, optional
        absolute accuracy (option used by the SDP solver). The default is 1e-7.
    name : string, optional
        If not None, name under which the figure with the analytical and 
        numerical results is saved (with the added extension '.pdf').
        The default is None.

    Returns
    -------
    sqrt_with_res : list <float>
        among the values in sqrt_transmittances, those for which the solver  
        achieved to solve the SDP.
    simu_res : list <float>
          list of bounds for the covariance found by numerically solving the SDP 
          associated to each distance in distances.
    analytical_res : list <complex> (type is 'complex' but the imaginary part
                      should be negligible)
        list of bounds for the covariance found analytically, associated to each
        distance in distances.

    '''
    distances = []
    for sqrt_transmittance in sqrt_transmittances:
        distances += [-(np.log10(sqrt_transmittance**2))/0.02]
    distances = distances[::-1] # reverse the list of distances so that 
                                # the largest distances (for which there is
                                # a higher risk that the solver fails) are 
                                # at the end of the list
        
    distances_with_res, simu_res =\
    psk.solve_sdp(dim_num,nb_coh,alpha,ksi,distances,
                  refinement=refinement,feastol=feastol,reltol=reltol,
                  abstol=abstol)
    analytical_res = sdp_analytical(nb_coh,alpha,ksi,distances_with_res)
    
    sqrt_with_res = []
    for d in distances_with_res:
        sqrt_with_res += [10**(-0.01*d)] 
       
    plt.figure()
    plt.plot(sqrt_with_res,np.real(analytical_res),
              label=str(nb_coh)+'-PSK: analytical bound')
    plt.plot(sqrt_with_res,np.real(simu_res),'+',
              label=str(nb_coh)+'-PSK: numerical bound')
    plt.xlabel(r'$\sqrt T$')
    plt.ylabel('Z*')
    plt.yscale('linear')
    plt.legend()
    plt.grid()
    plt.tight_layout()
    if name is not None:
        plt.savefig(name+'.pdf') # save only the second figure
    
    return sqrt_with_res, simu_res, analytical_res


==> anc/qam.py <==
# -*- coding: utf-8 -*-

import numpy as np

from matplotlib import pyplot as plt

from math import sqrt
from numpy.linalg import pinv #Moore-Penrose pseudo-inverse
from scipy.linalg import sqrtm #square root of a matrix
from scipy.optimize import minimize_scalar #local minimiser
from scipy.special import binom, factorial

import secret_key_rate as skr #functions to compute the key rate

'''
This file contains functions to analytically compute a lower bound on the 
secret key rate obtained using a quadrature amplitude modulation (QAM) scheme.
To test for a particular QAM, a Modulation class needs to be created.
'''

###############################################################################
#                   Modulation classes to specify the QAM                     #
###############################################################################
'''
Modulation classes have the following attributes:
    self.alphas (1D np.array <complex>): np.array containing the complex numbers
                                         alpha of all the coherent states |alpha> 
                                         in the modulation
    self.probas (1D np.array <float>): probabilities corresponding to each
                                      |alpha>                                
'''

class RandomWalkModulation:
    '''
    Normalised random walk distribution
    '''
    def __init__(self,alpha,m):
        '''
        in:
            alpha (float) : modulation amplitude
            m (int) : number of coherent states along x axis and number of 
                      coherent states along y axis. In total there are m^2
                      coherent states in the modulation
        '''
        alphas = []
        probas = []
        for k in range(m):
            for l in range(m):
                alphas += [((sqrt(2)*alpha)/sqrt(m-1))*((k-(m-1)/2)+\
                           1j*(l-(m-1)/2))]
                probas += [1/(2**(2*(m-1)))*binom(m-1,k)*\
                           binom(m-1,l)]
        alphas = np.array(alphas)
        probas = np.array(probas)
        self.alphas = np.array(alphas)
        self.probas = np.array(probas)
        

class DiscretisedGaussianModulation:
    '''
    Discretised Gaussian distribution
    '''
    def __init__(self,alpha,m,nu):
        '''
        in :
            alpha (float) : modulation amplitude
            m (int) : number of coherent states along x axis and number of 
                      coherent states along y axis. In total there are m^2
                      coherent states in the modulation
            nu (float) : parameter linked to the dispersion of the Gaussian
        '''
        
        # quadratures x_k and corresponding probabilities p_k
        x_k = np.array([k for k in range(-(m-1),m,2)]) 
        p_k = np.array([np.exp(-nu*k**2) for k in range(-(m-1),m,2)]) 
        p_k = p_k/sum(p_k)
        x_k = set_variance(x_k,p_k,alpha**2/2)  # set the variance of the 
                                                # quadratures such that 
                                                # later the variance of the 
                                                # alpha_kl is alpha^2

        # |alpha_kl> = |x_k + i x_l> with corresponding proba_kl = p_k p_l
        alphas = []
        probas = []
        for k in range(m):
            for l in range(m):
                alphas += [x_k[k]+1j*x_k[l]]
                probas += [p_k[k]*p_k[l]]
        self.alphas = np.array(alphas)
        self.probas = np.array(probas)
     
    
###############################################################################
def set_variance(values,weights,target_variance):
    '''
    in:
        values (np.array <float>): must be an array, NOT a list
        weights (np.array <float>): weights associated to each value
        target_variance (float)
    out:
        new_values (np.array <float>) : an array, of variance target_variance,
                                        whose elements are proportional to
                                        those of values
    Warnings : 
        works only for real (not complex) arrays 
        if the weighted variance of values vanishes, the function will fail                                   
    '''
    average = np.average(values,weights=weights)
    variance = np.average((values-average)**2,weights=weights)
    if abs(variance)<1e-15:
        raise ValueError('The variance of values is 0' )
    new_values = values*np.sqrt(target_variance/variance)
    return new_values


def plot_modulation(modulation):
    '''
    Plot a 2D representation of the modulation, with the coherent states 
    positions shown on a plane and colors indicating the associated 
    probabilities 
    '''
    re_alphas = np.real(modulation.alphas)
    im_alphas = np.imag(modulation.alphas)
    probas = modulation.probas
    plt.figure()
    plt.scatter(re_alphas,  # x coordinates
                im_alphas,  # y coordinates
                c=probas,   # array of numbers to be mapped to colors 
                cmap='jet') # chosen colormap ('viridis' is good as well)
    plt.colorbar()
    plt.tight_layout()

###############################################################################
#    Functions to compute the lower bounds on the covariance and make plots   #
#      with the lower bounds on the covariance and/or the secret key rates    #
###############################################################################    
def lower_bound(dim,modulation,distances,ksi):
    '''
    Analytically compute a lower bound of the covariance term

    Parameters
    ----------
    dim : int
        dimension for the truncation of the Fock space.
    modulation : one of the available Modulation types
    distances : list <float>
        list of distances, in kilometers.
    ksi : float
        (Alice's) excess noise.
    
    Returns
    -------
    lower_bounds : list <float>
        list of lower bounds found for each distance in distances.

    '''
    probas = modulation.probas
    alphas = modulation.alphas
    nb_coh = len(alphas)
    if len(probas)!=nb_coh:
        raise(ValueError('The number of coherent states of the modulation does not'+
                         ' match with that of the corresponding probabilities'))
    alphas_states = construct_alphas_states(dim,alphas)
    tau = construct_tau(dim,probas,alphas_states,nb_coh)
    ann = np.sqrt(np.diag(np.arange(1,dim,1),1))
    srtau = sqrtm(tau)
    srinvtau = pinv(srtau,rcond=1e-5,hermitian=True)
    a_tau = srtau @ ann @ srinvtau
    
    #W
    list_to_sum = []
    for k_coh in range(nb_coh):
        list_to_sum += [probas[k_coh]*(\
            np.conj(np.transpose(alphas_states[k_coh]))@np.conj(np.transpose(a_tau))@\
                a_tau@alphas_states[k_coh]-\
                    np.abs(np.conj(np.transpose(alphas_states[k_coh]))@a_tau@\
                            alphas_states[k_coh])**2)]
    W = sum(list_to_sum)[0][0]
    
    #Z_lin
    srtau_ann_srtau_annd = srtau@ann@srtau@np.transpose(ann)
    Z_lin = 2*np.trace(srtau_ann_srtau_annd)
  
    lower_bounds = []
    for d in distances:
        t = 10**(-0.01*d) # sqrt of transmittance
        Z_opt = t*Z_lin - t*np.sqrt(2*ksi*W)
        lower_bounds += [Z_opt]
    return lower_bounds

############################## sub_functions ##################################

def construct_alphas_states(dim,alphas):
    '''
    in:
        dim (int) : dimension for truncation of the Fock space
        alphas (list <complex>) : complex numbers for coherent states 
    out:
        alphas_states (list <np.array>) : list of column vectors |alpha>
                                          for alpha is alphas
    '''
    alphas_states = []
    for alpha in alphas:
        alphas_states += [construct_coherent_state(dim,alpha)]
    return alphas_states

def construct_coherent_state(dim,alpha):
    '''
    in:
        dim (int) : dimension for truncation of the Fock space
        alpha (complex) : complex number for coherent state |alpha>
    out:
        coh (list <np.array>) : column vector for coherent state |alpha> 
                                expressed in the (truncated) Fock basis 
            
    '''
    # coherent states alpha = |alpha> expressed in Fock basis
    coh = np.zeros((dim,1),dtype=complex)
    for n in range(0,dim):
        coh[n,0] = (alpha**n)/complex(sqrt(factorial(n)))
    coh *= np.exp(-abs(alpha)**2/2)
    return coh

def construct_tau(dim,probas,alphas_states,nb_coh):
    tau = np.zeros((dim,dim),dtype=complex)
    for k_coh in range(nb_coh):
        tau += probas[k_coh]*\
            alphas_states[k_coh]@(np.conj(np.transpose(alphas_states[k_coh])))
    return tau


################################ plots ########################################
def plot_lower_bound_function_of_distance(dim,modulation,distances,ksi,
                                          label):
    '''
    Plot the lower bound for the covariance as a function of the distance

    Parameters
    ----------
    dim : int
        dimension for the truncation of the Fock space.
    modulation : one of the Modulation types
    distances : list <float>
        distances in kilometers
    ksi : float
        excess noise.
    label : string
        name for the figure.

    Returns
    -------
    None.

    '''
    lower_bound_list = lower_bound(dim,modulation,distances,ksi)
    plt.figure()
    plt.plot(distances,np.abs(lower_bound_list),'*',label=label)
    plt.xlabel('distance (km)')
    plt.ylabel('Z*')
    plt.grid()
    plt.legend()
    
    
def secret_key_rates_random_walk_function_of_variance(dim,variances,m_list,
                                                      distance,ksi,beta):
    '''
    Plot the secret key rates obtained for the random walk as a function 
    of the variance

    Parameters
    ----------
    dim : int
        dimension for the truncation of the Fock space.
    variances : list <float>
        variances of the modulation.
    m_list : list <int>
        list of parameters 'm' to be successively taken for the modulation,
        where 'm' is the number of coherent states along axes x and y. One curve
        for each m in m_list will be plotted, all of them on the same figure.
    distance : float
        distance in kilometers.
    ksi : float
        excess noise.
    beta : float
        reconciliation efficiency.

    Returns
    -------
    lower_bound_list : list <complex> 
                       (type is complex but the imaginary part should be negligible)
        lower bounds for the covariance.
    key_rates : list <float>
        lower bounds for the key rates.

    '''
    plt.figure()
    for m in m_list:
        lower_bound_list = []
        key_rates = []
        for variance in variances:
            alpha = np.sqrt(variance/2)
            my_lower_bound = lower_bound(dim,RandomWalkModulation(alpha,m),
                                             [distance],ksi)[0]
            lower_bound_list += [my_lower_bound]           
            key_rates += [skr.key_rate_list([distance],
                                        alpha,
                                        ksi,
                                        beta,
                                        [np.real(my_lower_bound)])]
        #plot key rates
        plt.plot(variances,key_rates,label=str(m**2)+'-QAM')
        
    # Gaussian modulation    
    gaussian = []
    for variance in variances:
        alpha = np.sqrt(variance/2)
        Z = 2*10**(-0.01*distance)*np.sqrt(alpha**4+alpha**2)
        gaussian += skr.key_rate_list([distance],alpha,ksi,beta,[Z])
    plt.plot(variances,gaussian,label='Gaussian')

    plt.xlabel(r'variance ($V_A$)')
    plt.ylabel('secret key rate')
    plt.yscale('log')
    plt.grid()
    plt.tight_layout()
    plt.legend(loc='upper right')    
    return lower_bound_list, key_rates


# comparison between the random walk and the discretised Gaussian modulation
def plot_rw_and_dg(dim,VA,m,nu,distances,ksi,beta):
    '''
    Plot the secret key rates obtained for both the random walk and the 
    discretised Gaussian modulations, on the same figure

    Parameters
    ----------
    dim : int
        dimension for the truncation of the Fock space.
    VA : float
        variance of the modulations.
    m : int
        number of coherent states along axes x and y. In total there are m^2 
        coherent states
    nu : float
        parameter for the DiscretisedGaussianModulation.
    distances : list<float>
        list of distances in kilometers.
    ksi : float
        excess noise.
    beta : float
        reconciliation efficiency.

    Returns
    -------
    None.

    '''    
    npoints = 200
    alpha = np.sqrt(VA/2)
       
    plt.figure()
    lower_bound_rw = lower_bound(dim,
                                 RandomWalkModulation(alpha,m),
                                 distances,
                                 ksi)
    
    lower_bound_dg = lower_bound(dim,
                                 DiscretisedGaussianModulation(alpha,m,nu),
                                 distances,
                                 ksi)
    key_rates_rw = skr.key_rate_list(distances,alpha,ksi,beta,
                                     np.real(lower_bound_rw))
    key_rates_dg = skr.key_rate_list(distances,alpha,ksi,beta,
                                     np.real(lower_bound_dg))
    plt.plot(distances,key_rates_rw,label=str(m**2)+'-QAM (bin)')
    plt.plot(distances,key_rates_dg,label=str(m**2)+'-QAM (discr. Gauss.)')
    
    gauss_rates = skr.gaussian_key_rate(distances, alpha, ksi, beta, npoints)
    plt.plot(np.linspace(distances[0],distances[-1],npoints),gauss_rates,
              label='Gaussian modulation')
    plt.xlabel('distance (km)')
    plt.ylabel('secret key rate')
    plt.yscale('log')
    plt.grid()
    plt.tight_layout()
    plt.legend()


###############################################################################
#      maximum value of excess noise compatible with a positive key rate      #
###############################################################################

def maximal_noise(dim,mini_ksi,maxi_ksi,alpha_min,alpha_max,distances,
                  Modulation,modulation_fixed_args,epsilon_ksi,
                  epsilon_alpha,beta):
    '''
    Compute the maximum value of excess noise compatible with a positive 
    key rate 
    
    For each distance in the list distances, the maximal ksi for which a 
    positive key rate can be achieved (ie. for which there exists an alpha
    within [alpha_min,alpha_max] s.t. the secret key rate is positive) is 
    found by dichotomy within [mini_ksi,maxi_ksi] with the absolute precision 
    epsilon_ksi. 
    
    Note : In the search for the optimal alpha, a local optimiser 
    is used ; it is thus assumed that there is only one global maximum.     

    Parameters
    ----------
    dim : int
        dimension for the truncation of the Fock space.
    mini_ksi : float
        minimal value for the search on the excess noise ksi.
    maxi_ksi : float
        maximal value for the search on the excess noise ksi.
    alpha_min : float
        minimal value for each search on alpha.
    alpha_max : float
        maxinal value for each search on alpha.
    distances : list <float>
        list of distances in kilometers.
    Modulation : type of modulation to use
        should be either RandomWalkModulation or DiscretisedGaussianModulation.
    modulation_fixed_args : dict
        dictionnary containing the fixed coefficients for the modulation
        (all the coefficients other than 'alpha', 
        ie. 'm' for RandomWalkModulation, 
        and 'm' and 'nu' for DiscretisedGaussianModulation.)
    epsilon_ksi : float
        absolute prescision for the search on ksi.
    epsilon_alpha : float
        absolute precision for each search on alpha.
    beta : float
        reconciliation efficiency.
    
    Raises
    ------
    AKeyExists

    Returns
    -------
    list_of_maximal_ksis: list<float> 
        list of maximal values of excess noise compatible with a positive key
        rate for each distance in distances.

    '''   
    list_of_maximal_ksis = []
    for distance in distances:
        max_ksi = maxi_ksi
        min_ksi = mini_ksi
        print('distance',distance)
        ksi = (max_ksi-min_ksi)/2
        while max_ksi-min_ksi > epsilon_ksi:
            def fun(alpha):
                my_lower_bound = lower_bound(dim,Modulation(alpha,**modulation_fixed_args),
                                             [distance],ksi)
                minus_my_key_rate = - skr.key_rate_list([distance],alpha,ksi,beta,
                                                   my_lower_bound)[0]
                if minus_my_key_rate < 0:
                    # check whether the condition key rate is positive is
                    # fulfilled
                    raise AKeyExists()
                return minus_my_key_rate
            
            try:
                minimised_obj = minimize_scalar(fun,
                                                bounds=[alpha_min,alpha_max],
                                                method='bounded',
                                                options={'xatol':epsilon_alpha})
                # if exception AKeyExists has not been raised, the maximal 
                # excess noise ksi compatible with a positive key rate is
                # smaller
                previous_ksi = ksi
                ksi = (previous_ksi+min_ksi)/2
                max_ksi = previous_ksi
                
            except AKeyExists:
                # As the goal is not to find the optimal alpha but only to 
                # check whether there exists one such that the key rate is 
                # positive, if such an alpha is found (in which case AKeyExists
                # is raised), the search on alpha is stopped and the program 
                # goes on to the next ksi.
                # Since a positive key rate has been found, this means the 
                # maximal excess noise compatible with a positive key rate is
                # larger or equal to the actual one. ksi is thus increased.
                previous_ksi = ksi
                ksi = (max_ksi+previous_ksi)/2
                min_ksi = previous_ksi
        list_of_maximal_ksis += [ksi]
    return list_of_maximal_ksis



def maximal_noise_for_gaussian(dim,mini_ksi,maxi_ksi,alpha_min,alpha_max,
                               distances,epsilon_ksi,epsilon_alpha,beta):
    '''
    Compute the maximum value of excess noise compatible with a positive 
    key rate 
    
    For each distance in the list distances, the maximal ksi for which a 
    positive key rate can be achieved (ie. for which there exists an alpha
    within [alpha_min,alpha_max] s.t. the secret key rate is positive) with a
    Gaussian modulation is found by dichotomy within [mini_ksi,maxi_ksi] 
    with absolute precision epsilon_ksi. 
    
    Note : In the search for the optimal alpha, a local optimiser 
    is used ; it is thus assumed that there is only one global maximum.     

    Parameters
    ----------
    dim : int
        dimension for the truncation of the Fock space.
    mini_ksi : float
        minimal value for the search on the excess noise ksi.
    maxi_ksi : float
        maximal value for the search on the excess noise ksi.
    alpha_min : float
        minimal value for each search on alpha.
    alpha_max : float
        maxinal value for each search on alpha.
    distances : list <float>
        list of distances in kilometers.
    epsilon_ksi : float
        absolute precision for the search on ksi.
    epsilon_alpha : float
        absolute precision for each search on alpha.
    beta : float
        reconciliation efficiency.

    Raises
    ------
    AKeyExists

    Returns
    -------
    list_of_maximal_ksis: list<float> 
        list of maximal values of excess noise compatible with a positive key
        rate for each distance in distances.

    '''  
    list_of_maximal_ksis = []
    for distance in distances:
        max_ksi = maxi_ksi
        min_ksi = mini_ksi
        print('distance',distance)
        ksi = (max_ksi-min_ksi)/2
        while max_ksi-min_ksi > epsilon_ksi:
            def fun(alpha):
                minus_my_key_rate = - skr.gaussian_key_rate([distance],alpha,
                                                            ksi,beta,1)[0]
                if minus_my_key_rate < 0:
                    # check whether the condition key rate is positive is
                    # fulfilled
                    raise AKeyExists()
                return minus_my_key_rate
            
            try:
                minimised_obj = minimize_scalar(fun,
                                                bounds=[alpha_min,alpha_max],
                                                method='bounded',
                                                options={'xatol':epsilon_alpha})
                # if exception AKeyExists has not been raised, the maximal 
                # excess noise ksi compatible with a positive key rate is
                # smaller
                previous_ksi = ksi
                ksi = (previous_ksi+min_ksi)/2
                max_ksi = previous_ksi
                
            except AKeyExists:
                # As the goal is not to find the optimal alpha but only to 
                # check whether there exists one such that the key rate is 
                # positive, if such an alpha is found (in which case AKeyExists
                # is raised), the search on alpha is stopped and the program 
                # goes on to the next ksi.
                # Since a positive key rate has been found, this means the 
                # maximal excess noise compatible with a positive key rate is
                # larger or equal to the actual one. ksi is thus increased.
                previous_ksi = ksi
                ksi = (max_ksi+previous_ksi)/2
                min_ksi = previous_ksi
        list_of_maximal_ksis += [ksi]
    return list_of_maximal_ksis


class AKeyExists(Exception):
    pass

def plot_maximal_noise_function_of_distance(dim,min_ksi,max_ksi,alpha_min,
                                            alpha_max,distances,Modulation,
                                            m_list,epsilon_ksi,epsilon_alpha,
                                            beta,additional_fix_param={}):
    '''
    Plot the maximum value of excess noise compatible with a positive 
    key rate as a function of the distance

    Parameters
    ----------
    dim : int
        dimension for the truncation of the Fock space.
    mini_ksi : float
        minimal value for the search on the excess noise ksi.
    maxi_ksi : float
        maximal value for the search on the excess noise ksi.
    alpha_min : float
        minimal value for each search on alpha.
    alpha_max : float
        maxinal value for each search on alpha.
    distances : list <float>
        list of distances in kilometers.
    Modulation : type of modulation to use
        should be either RandomWalkModulation or DiscretisedGaussianModulation.
    m_list : list <int>
        list of parameters 'm' to be successively taken for the Modulation,
        where 'm' is the number of coherent states along axes x and y. One curve
        for each m in m_list will be plotted, all of them on the same figure.
    epsilon_ksi : float
        absolute precision for the search on ksi.
    epsilon_alpha : float
        absolute precision for each search on alpha.
    beta : float
        reconciliation efficiency.
    additional_fix_param : dictionary, optional
        dictionary containing parameters other than 'm' and 'alpha' for the 
        modulation. For the RandomWalkModulation there are no such parameters.
        For the DiscretisedGaussianModulation there is the parameter 'nu'.
        The default is {}.

    Returns
    -------
    None.

    '''
    plt.figure()
    for m in m_list:
        print('m=',m)
        my_maximal_noises = maximal_noise(dim,min_ksi,max_ksi,alpha_min,
                                      alpha_max,distances,Modulation,
                                      {'m':m,**additional_fix_param},
                                      epsilon_ksi,epsilon_alpha,beta)
        plt.plot(distances,my_maximal_noises,label=str(m**2)+'-QAM')
    
    print('Gaussian')
    gaussian = maximal_noise_for_gaussian(dim,min_ksi,max_ksi,alpha_min,
                                          alpha_max, distances,
                                          epsilon_ksi,epsilon_alpha,beta)
    plt.plot(distances,gaussian,label='Gaussian')
    plt.xlabel('distance (km)')
    plt.ylabel(r'$\xi_{max}$')
    plt.grid()
    plt.tight_layout()
    plt.legend()


def plot_maximal_noise_function_of_transmittance(dim,min_ksi,max_ksi,
                                                 alpha_min,alpha_max,
                                                 transmittances,Modulation,
                                                 m_list,epsilon_ksi,
                                                 epsilon_alpha,beta,
                                                 additional_fix_param={}):
    '''
    Plot the maximum value of excess noise compatible with a positive 
    key rate as a function of the transmittance

    Parameters
    ----------
    dim : int
        dimension for the truncation of the Fock space.
    min_ksi : float
        minimal value for the search on the excess noise ksi.
    max_ksi : float
        maximal value for the search on the excess noise ksi.
    alpha_min : float
        minimal value for each search on alpha.
    alpha_max : float
        maxinal value for each search on alpha.
    transmittances : list <float>
        list of transmittances.
    Modulation : type of modulation to use
        should be either RandomWalkModulation or DiscretisedGaussianModulation.
    m_list : list <int>
        list of parameters 'm' to be successively taken for the Modulation,
        where 'm' is the number of coherent states along axes x and y. One curve
        for each m in m_list will be plotted, all of them on the same figure.
    epsilon_ksi : float
        absolute precision for the search on ksi.
    epsilon_alpha : float
        absolute precision for each search on alpha.
    beta : float
        reconciliation efficiency.
    additional_fix_param : dictionary, optional
        dictionary containing parameters other than 'm' and 'alpha' for the 
        modulation. For the RandomWalkModulation there are no such parameters.
        For the DiscretisedGaussianModulation there is the parameter 'nu'.
        The default is {}.

    Returns
    -------
    None.

    '''
    distances = []
    for transmittance in transmittances:
        distances += [-(np.log10(transmittance))/0.02]
        
    plt.figure()
    for m in m_list:
        print('m=',m)
        my_maximal_noises =  maximal_noise(dim,min_ksi,max_ksi,alpha_min,
                                           alpha_max,distances,Modulation,
                                           {'m':m,**additional_fix_param},
                                           epsilon_ksi,epsilon_alpha,beta)
        plt.plot(transmittances,my_maximal_noises,label=str(m**2)+'-QAM')
    
    print('Gaussian')
    gaussian = maximal_noise_for_gaussian(dim,min_ksi,max_ksi,alpha_min,
                                          alpha_max, distances,
                                          epsilon_ksi,epsilon_alpha,beta)
    plt.plot(transmittances,gaussian,label='Gauss.')
    plt.xlabel('transmittance (T)')
    plt.ylabel(r'$\xi_{max}$')
    plt.ylim(top=max_ksi+0.06)
    plt.grid()
    plt.tight_layout()
    plt.legend()

==> anc/secret_key_rate.py <==
# -*- coding: utf-8 -*-

'''
This file contains functions to compute the secret key rate
'''

import numpy as np

def key_rate(alpha,distance,ksi,Z,beta):
    '''
    Parameters
    ----------
    alpha : float
        module of the coherent states.
    distance : float
        distance in kilometers.
    ksi : float
        excess noise, *normalised at Alice*
    Z : float
        *normalised* correlation coefficient returned by the sdp or computed 
        directly.
    beta : float
        reconciliation efficiency.
    
    Returns
    -------
    float
        key rate.

    '''   
    t = 10**(-0.01*distance) # sqrt of transmittance

    # computation of covariance matrix A, B, C

    A = 1+2*alpha**2 # VA = 2 alpha^2
    B = 1 + t**2*(2*alpha**2 + ksi) # VB = 1 +T VA + T xi
    C = t*Z

    # symplectic invariants
    Delta = A**2 + B**2 - 2* C**2
    Det = (A*B - C*C)**2

    nu1 = np.sqrt(1/2 * (Delta + np.sqrt(Delta**2 - 4*Det)))
    nu2 = np.sqrt(1/2 * (Delta - np.sqrt(Delta**2 - 4*Det)))
    nu3 = A - C*C/(B+1)

    # chi(B;E)
    chiBE = entropy((nu1-1)/2) + entropy((nu2-1)/2) - entropy((nu3-1)/2)

    # I(A;B) here, we consider the Gaussian value which is an excellent
    # approximation as long as the SNR not too big.
    # heterodyne detection
    IAB = np.log2(1 + 2*t**2 *alpha**2/(2+t**2*ksi))
    
    # key rate
    return beta* IAB - chiBE

def entropy(x):
    #entropy function
    return (x+1) * np.log2(x+1) - x* np.log2(x)

def gaussian_key_rate(distances,alpha,ksi,beta,npoints):
    # key rate obtained with a gaussian state
    d_list = np.linspace(distances[0], distances[-1],npoints)
    Zg_list =  [2*10**(-0.01*d)*np.sqrt(alpha**4+alpha**2)
                for d in d_list]
    borne_sup = key_rate_list(d_list,alpha,ksi,beta,Zg_list)
    return borne_sup

def key_rate_list(distances,alpha,ksi,beta,Z_list):
    # compute the secret key rates for a list of distances 
    key_rates = []
    for k in range(len(distances)):
        d = distances[k]
        T = 10**(-0.02*d) # transmittance
        t = np.sqrt(T)
        Z =  Z_list[k]
        key_rates += [key_rate(alpha,d,ksi,Z/t,beta)]
    return key_rates

